Simulating Floquet topological phases in static systems

We show that scattering from the boundary of static, higher-order topological insulators (HOTIs) can be used to simulate the behavior of (time-periodic) Floquet topological insulators. We consider D-dimensional HOTIs with gapless corner states which are weakly probed by external waves in a scattering setup. We find that the unitary reflection matrix describing back-scattering from the boundary of the HOTI is topologically equivalent to a (D-1)-dimensional nontrivial Floquet operator. To characterize the topology of the reflection matrix, we introduce the concept of `nested' scattering matrices. Our results provide a route to engineer topological Floquet systems in the lab without the need for external driving. As benefit, the topological system does not to suffer from decoherence and heating.

==> anc/hotir.py <==
# Copyright (c) 2020, S. Franca, F. Hassler and, I. C. Fulga. All
# rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are
# met:
#
#     1) Redistributions of source code must retain the above copyright
#     notice, this list of conditions and the following disclaimer.
#
#     2) Redistributions in binary form must reproduce the above
#     copyright notice, this list of conditions and the following
#     disclaimer in the documentation and/or other materials provided
#     with the distribution.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
# "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
# LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
# A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
# HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
# SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
# LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
# DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
# THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
# (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
# OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

"""
-------------------------------------------------------
Simulating Floquet topological phases in static systems
-------------------------------------------------------

In this module we reproduce some of the results presented in the paper:

S. Franca, F. Hassler, and I. C. Fulga
"Simulating Floquet topological phases in static systems"
arXiv:2001.08217.

For more information on Kwant:

http://kwant-project.org/

C.W. Groth, M. Wimmer, A.R. Akhmerov and X. Waintal
"Kwant: a software package for quantum transport"
arXiv:1309.2916.

For examples of usage, see the main() function, which reproduces
some of our numerical results. This script can be imported in a
python interface or simply run as:

python3 hotir.py

"""

from __future__ import division # make 1/2 == 0.5 instead of 0
import sys
import kwant
import numpy as np
import scipy as sc
import scipy.linalg as la
from kwant.digest import uniform
import pylab as py
py.ion()

lat = kwant.lattice.cubic()

s0 = np.array([[1,0],[0,1]], complex)
sx = np.array([[0,1],[1,0]], complex)
sy = np.array([[0,-1j],[1j,0]], complex)
sz = np.array([[1,0],[0,-1]], complex)
kr = np.kron


p = dict(L=36, W=36,
         gamma_x=0.8, lambda_x=1, gamma_y=0.1, lambda_y=1,
         bilayer = False, hop_intralayer = 0.,
         tlead=1, tls=0.5, pbcy=0, nrows=1,
         seed = '0', dis_ons = 0, dis_hop = 0)

""" p contains 1the parameters of the model presented in the paper:

    L and W : integers
        Number of sites in the x and y directions.
    gamma_xy and lambda_xy : floats
        Hoppings in the x and y directions.
    bilayer: boolean
        Determines whether a bilayer system is build (True) or not (False).
    hop_intralayer: float
        Hopping between layers for a bilayer system.
    tlead : float
        Hopping stregnth in the lead.
    tls : float
        The hopping connecting the lead and the system, models a weak link.
    pbcy : float
        Multiplicative factor of the hopping across the periodic boundary. Use
        pbcy=1 for periodic boundary conditions and pbcy=0 for open boundary
        conditions.
    nrows : integer
        Determines the number of columns of sites to which the lead is
        attached. nrows=1 means only sites closest to the HOTI boundary are
        connected to the lead. nrows=2 means the full unit cell contacts the
        lead.
    seed: string
        Determines the disorder distribution.
    dis_ons: float
        Onsite disorder strength.
    dis_hop: float
        Hopping disorder strength.
"""

### SYSTEM BUILDER FUNCTIONS ###

def make_modes_func(t, N_orb, W):
    """ Defines and returns propagating lead modes.

    Parameters
    ----------
    t : float
        Hopping strength of the lead Hamiltonian.
    N_orb : integer
        Number of orbitals in a lead unit cell.
    W : integer
        Size of the lead.

    Returns
    -------
    modes_func : function
        This function returns the propagating modes of the lead.
    """

    momenta = np.array([ np.sign(t) * np.pi / 2] * N_orb * W +
                       [-np.sign(t) * np.pi / 2] * N_orb * W)
    velocities = np.array([- 2 * np.abs(t)] * N_orb * W +
                          [  2 * np.abs(t)] * N_orb * W)
    wave_functions = np.array(np.bmat(
        [[ 1/np.sqrt(np.abs(2 * t)) * np.eye(N_orb * W),
           1/np.sqrt(np.abs(2 * t)) * np.eye(N_orb * W)]]))
    prop_modes = kwant.physics.PropagatingModes(wave_functions,
                                                velocities, momenta)
    nmodes = N_orb * W
    vecs = wave_functions
    vecslmbdainv = t * np.dot(vecs,
        np.diag([-1j * np.sign(t)] * N_orb * W +
                [ 1j * np.sign(t)] * N_orb * W))
    stab_modes = kwant.physics.StabilizedModes(vecs, vecslmbdainv, nmodes)

    def modes_func(energy, args=[]):
        return (prop_modes, stab_modes)
    return modes_func


def ons(site, seed, dis_ons):
    """ Onsite function. """
    return (2 * uniform(repr(site), seed) - 1) * dis_ons


def hop(site0, site1, gamma_x, lambda_x, gamma_y, lambda_y, seed, dis_hop):
    """ Hopping function. """
    x1, y1, z1 = site0.pos
    x2, y2, z2 = site1.pos

    dis = (2 * uniform(repr([site0, site1]), seed) - 1) * dis_hop

    if (y1 == y2):
        mytx = gamma_x if (x2 % 2 == 0) else lambda_x
        t = mytx * np.exp(-1j * np.pi * (x1 - x2) * ((y1 + y2) / 2))
    else:
        t = gamma_y if (y2 % 2 == 0) else lambda_y
    return t + dis


def hop_diag(site0, site1, hop_intralayer):
    """ Intralayer hopping function for a bilayer system. """
    x1, y1, z1 = site0.pos
    x2, y2, z2 = site1.pos
    if (y1 == y2):
        if z1 == 0:
            t = hop_intralayer if (x2 % 2 == 0) else 0
        else:
            t = - hop_intralayer if (x2 % 2 == 0) else 0
    else:
        if z1 == 0:
            t = hop_intralayer if (y2 % 2 == 0) else 0
        else:
            t = - hop_intralayer if (y2 % 2 == 0) else 0
    return t


def hop_pbc(site0, site1, lambda_y, pbcy):
    """ Hopping across the periodic boundary. """
    return lambda_y * pbcy


def hop_ribbon(site0, site1, gamma_y, lambda_y, pbcy):
    """ Hopping term in the ribbon geometry. """
    return gamma_y + lambda_y * pbcy.conjugate()


def build_system(L=p['L'], W=p['W'], nrows=p['nrows'],
                    bilayer=p['bilayer'], leads=True):
    """ Construct the HOTI model in the two-lead transport geometry.

    Parameters
    ----------
    L, W : integers
        Number of sites in the x and y directions, respectively.
    nrows : integer
        The lead is attached only to sites closest to the boundary for nrows=1
        and to the full unit cell for nrows=2.
    bilayer: boolean
        Determines if a bilayer system is build
    leads: boolean
        Determines whether the leads are added to the 2D system.

    Returns
    -------
    sys : kwant.builder.FiniteSystem
        Finalized system corresponding to the HOTI model with two leads
        attached.
    """

    sys = kwant.Builder()
    sys[(lat(x, y, 0) for x in range(L) for y in range(W))] = ons

    if bilayer is True:
        sys[(lat(x, y, -1) for x in range(L) for y in range(W))] = ons
        for x in range(L-1):
           for y in range(W):
                 sys[lat(x+1, y, 0), lat(x, y, -1)] = hop_diag
                 sys[lat(x+1, y, -1), lat(x, y, 0)] = hop_diag
        for x in range(L):
           for y in range(W-1):
                 sys[lat(x, y+1, 0), lat(x, y, -1)] = hop_diag
                 sys[lat(x, y+1, -1), lat(x, y, 0)] = hop_diag

    sys[kwant.builder.HoppingKind((1, 0, 0), lat, lat)] = hop
    sys[kwant.builder.HoppingKind((0, 1, 0), lat, lat)] = hop
    sys[kwant.builder.HoppingKind((0, W-1, 0), lat, lat)] = hop_pbc
    if W == 2:
        sys[kwant.builder.HoppingKind((0, 1, 0), lat, lat)] = hop_ribbon

    if leads is True:
        Norb = 1
        # defining extra sites to attach the lead to
        sys[(lat(x, y, z) for x in range(0, nrows)
                      for y in range(W) for z in range(1, 3))] = 0

        sys[(lat(x, y, z) for x in range(L - nrows, L)
                      for y in range(W) for z in range(1, 3))] = 0

        if bilayer is True:
           Norb = 2
           sys[(lat(x, y, z) for x in range(0, nrows)
                      for y in range(W) for z in range(-3, -1))] = 0

           sys[(lat(x, y, z) for x in range(L - nrows, L)
                      for y in range(W) for z in range(-3, -1))] = 0

        for y in range(W):
            for x in range(0, nrows):
                sys[lat(x, y, 2), lat(x, y, 1)] = p['tlead']
                sys[lat(x, y, 1), lat(x, y, 0)] = p['tls']
                if bilayer is True:
                    sys[lat(x, y, -3), lat(x, y, -2)] = p['tlead']
                    sys[lat(x, y, -2), lat(x, y, -1)] = p['tls']

            for x in range(L - nrows, L):
                sys[lat(x, y, 2), lat(x, y, 1)] = p['tlead']
                sys[lat(x, y, 0), lat(x, y, 1)] = p['tls']
                if bilayer is True:
                    sys[lat(x, y, -3), lat(x, y, -2)] = p['tlead']
                    sys[lat(x, y, -2), lat(x, y, -1)] = p['tls']


        modes_func_left = make_modes_func(p['tlead'], 1, Norb * nrows * W)
        modes_func_right = make_modes_func(p['tlead'], 1, Norb * nrows * W)

        if bilayer is True:
            sites_left = [lat(x, y, z) for y in range(W) for z in [-3, 2]
                                   for x in range(0, nrows, 1) ]
            sites_right = [lat(x, y, z) for y in range(W) for z in [-3, 2]
                                    for x in range(L - nrows, L, 1) ]
        else:
            sites_left = [lat(x, y, 2)  for y in range(W)
                                        for x in range(0, nrows, 1) ]
            sites_right = [lat(x, y, 2) for y in range(W)
                                        for x in range(L - nrows, L, 1) ]

        lead_left = kwant.builder.ModesLead(modes_func_left, sites_left,'a')
        lead_right = kwant.builder.ModesLead(modes_func_right, sites_right,'a')

        sys.leads.append(lead_left)
        sys.leads.append(lead_right)
    return sys.finalized()


### PLOTTING AND UTILITY FUNCTIONS ###

def update_progress(progress, decimalpoints=0):
    """ Make an interactive progress bar as described on:
    https://stackoverflow.com/questions/3160699/python-progress-bar
    """
    barLength = 20 # Modify this to change the length of the progress bar
    status = ""
    if isinstance(progress, int):
        progress = float(progress)
    if not isinstance(progress, float):
        progress = 0
        status = "error: progress var must be float\r\n"
    if progress < 0:
        progress = 0
        status = "Halt...\r\n"
    if progress >= 1:
        progress = 1
        status = "Done...\r\n"
    block = int(round(barLength*progress))
    text = "\rPercent: [{0}] {1}% {2}".format( "#"*block +
            "-"*(barLength-block), round(progress*100, decimalpoints), status)
    sys.stdout.write(text)
    sys.stdout.flush()


def plot_bands_of_rmatrix(mom=np.linspace(-np.pi, np.pi, 101)):
    """ Plots the bands of the reflection matrix in momentum space.
    Parameters
    ----------
    mom : 1D array
        Range of momenta k_y.
    """
    spectra= []
    momenta = []
    sys = build_system(L=p['L'], W=2, nrows=p['nrows'],
                                bilayer = p['bilayer'], leads = True)
    for ky in mom:
        p['pbcy'] = np.exp(1j * ky)
        r = kwant.smatrix(sys, 0.0, params=p).submatrix(0, 0)
        evals = np.linalg.eigvals(r)
        spectra.append(np.angle(evals))
        momenta.append(np.array([ky] * len(evals)))

    py.figure()
    py.scatter(momenta, spectra, c='b')
    py.xlabel(r'$k_y$')
    py.xlim(-np.pi - 0.05, np.pi + 0.05)
    py.ylim(- np.pi - 0.05 , np.pi + 0.05)
    py.xticks([-np.pi, 0, np.pi])
    py.yticks([-np.pi, 0, np.pi])
    py.ylabel(r'$\phi$')


def unit_circle_plots():
    """ Plots eigenvalues of r in the complex plane, both with and without
    periodic boundary conditions.
    """
    fix, ax = py.subplots()
    ax.add_artist(py.Circle((0, 0), 1, color='silver', fill=False,
                                                            linewidth=1))
    p['pbcy'] = 0

    sys = build_system(L=p['L'], W=p['W'], nrows=p['nrows'],
                                bilayer = p['bilayer'], leads = True)
    r = kwant.smatrix(sys, 0.0, params=p).submatrix(0, 0)
    evals = np.linalg.eigvals(r)
    ax.scatter(np.real(evals), np.imag(evals), color='black', linewidth=4)
    p['pbcy'] = 1
    r = kwant.smatrix(sys, 0.0, params=p).submatrix(0, 0)
    evals = np.linalg.eigvals(r)
    ax.scatter(np.real(evals), np.imag(evals), color='cyan', marker='x',
                linewidth=2)
    ax.set_aspect('equal')
    py.title(r'Evals(r) for $\gamma_x/\lambda_x$ = ' +
    str(p['gamma_x']/p['lambda_x']) + r' and for $\gamma_y/\lambda_y$ = '
    + str(p['gamma_y']/p['lambda_y']))
    py.xlabel('Re(Evals(r))')
    py.ylabel('Im(Evals(r))')
    py.xlim([-1.05 , 1.05])
    py.ylim([-1.05 , 1.05])


def scan_top_inv(param='gamma_y', vals=np.linspace(0.5, 1.5, 11)):
    """ Plots the topological invariants as a function of some
    parameter in the Hamiltonian.

    Parameters
    ----------
    param : string
        Parameter of the Hamiltonian that is being changed.
    vals : 1D array
        Range of values that param will take.
    """

    nu_0 = []
    nu_pi = []

    Chiral_nu_0 = []
    Chiral_nu_pi = []
    chiral_inv = True if (p['bilayer'] is True) else False
    Norb = 2 if (p['bilayer'] is True) else 1

    sys = build_system(L=p['L'], W=p['W'], nrows=p['nrows'],
                            bilayer = p['bilayer'], leads = True)

    T1_sites = range(2 * Norb * p['nrows'])
    T2_sites = range(Norb * p['nrows'] * (p['W'] - 2),
                     Norb * p['nrows'] * p['W'])
    P = np.zeros((len(T1_sites) + len(T2_sites), Norb * p['nrows'] * p['W']))
    for i in range(P.shape[0] // 2):
        P[i, T1_sites[i]] = 1
        P[i + P.shape[0] // 2, T2_sites[i]] = 1

    one = np.eye(Norb * p['nrows'] * p['W'])
    onePTP = one - P.T @ P

    for ind, val in enumerate(vals):
        update_progress((ind + 1) / len(vals))
        p[param] = val
        r = kwant.smatrix(sys, 0.0, params=p).submatrix(0, 0)

        inv_0 = la.lu_factor(one - r @ onePTP)
        inv_0 = la.lu_solve(inv_0, r @ P.T)
        inv_pi = la.lu_factor(one + r @ onePTP)
        inv_pi = la.lu_solve(inv_pi, -r @ P.T)

        nested_r_0 =  (P @ inv_0)[:2 * Norb * p['nrows'],
                                  :2 * Norb * p['nrows']]
        nested_r_pi = (P @ inv_pi)[:2 * Norb * p['nrows'],
                                   :2 * Norb * p['nrows']]

        if chiral_inv is True:
            if p['nrows']==2 :
                U = np.kron(sz, np.kron(s0,sz))
            else:
                U = np.kron(sz,s0)

            Un  = sc.linalg.sqrtm(U)
            Unp = sc.linalg.sqrtm(U.T)

            N_r_0 = Un @ np.conjugate(nested_r_0).T @ Unp
            N_r_pi = Un @ np.conjugate(nested_r_pi).T @ Unp

            if abs(np.linalg.norm(N_r_0 - np.conjugate(N_r_0).T)) > 1e-7:
                print('Det(rotated r), Hermiticity check at 0 ',
                np.linalg.det(N_r_0),
                np.linalg.norm(N_r_0 - np.conjugate(N_r_0).T))
                print('Det(rotated r), Hermiticity check at Pi ',
                np.linalg.det(N_r_0),
                np.linalg.norm(N_r_pi - np.conjugate(N_r_pi).T))

            Chiral_nu_0.append(len(
                        np.where(np.linalg.eigvalsh(N_r_0) < 0)[0]))
            Chiral_nu_pi.append(len(
                        np.where(np.linalg.eigvalsh(N_r_pi) < 0)[0]))

        nu_0.append(np.linalg.det(nested_r_0))
        nu_pi.append(np.linalg.det(nested_r_pi))
    if chiral_inv is True:
        fig, ax = py.subplots()
        ax.set_title('Dependence of the number of negative eigenvalues on ' +
                        str(param))
        ax.plot(vals, Chiral_nu_0, color ='r', linewidth=2, label=r'$\phi=0$')
        ax.plot(vals, Chiral_nu_pi, color ='b',linewidth=2,
                                                        label=r'$\phi=\pi$')
        legend = ax.legend(shadow=True, fontsize='x-large')
        ax.set_xlim([0.5, 1.5])
        py.xticks([0.5, 1, 1.5])
        py.show()

    fig, ax = py.subplots()
    ax.set_title('Dependence of P-H invariant on ' + str(param))
    ax.set_xlabel(str(param))
    ax.set_ylabel(r'${\rm det}\, \widetilde{r} (\phi)$')
    ax.plot(vals, np.real(nu_0), color='r', linewidth=2, label=r'$\phi=0$')
    ax.plot(vals, np.real(nu_pi), color='b', linewidth=2, label=r'$\phi=\pi$')
    ax.set_xlim([0.5, 1.5])
    ax.set_ylim([-1.05, 1.05])
    py.xticks([0.5, 1, 1.5])
    py.yticks([-1, 0, 1])
    legend = ax.legend(loc='center right', shadow=True, fontsize='x-large')


def plot_phi(rmatrix, tol=1e-3, full_cell=False):
    """ Plot the eigenphase spectrum of a unitary reflection matrix and the
    probability distribution of its topological modes (if any).

    Parameters
    ----------
    rmatrix : 2D array
        Unitary reflection matrix.
    tol : float
        Tolerance used to determine whether a mode is at eigenphase 0 or pi.
    full_cell : boolean
        Specifies whether the lead is attached to the full unit cell (True) or
        to only the sites closest to the boundary (False).
    """
    z, V = np.linalg.eig(rmatrix)
    py.figure(figsize = ([4,4]))
    py.scatter(range(len(z)), np.sort(np.angle(z)), color = 'black')
    py.title('Eigenphase spectrum')
    py.xlim([-1, len(z)])
    py.ylim([-np.pi - 0.1, np.pi + 0.1])
    py.xticks([0 , len(z) - 1])
    py.yticks([-np.pi, 0, np.pi])

    Norb = 2 if (p['bilayer'] is True) else 1

    z_modes = np.where(np.abs(z - 1) <= tol)[0]
    p_modes = np.where(np.abs(z + 1) <= tol)[0]

    if len(z_modes) + len(p_modes) > 0:
        fig, ax = py.subplots()

        div = 2 * Norb if full_cell else Norb
        if len(p_modes) > 0:
            ppsi = np.sum([np.abs(V[:, myz])**2 for myz in p_modes], axis=0)
            ax.plot(range(len(z) // div),
                    np.add.reduceat(ppsi, range(0, len(z), div)),
                    label = 'pi modes', color = 'r', ls = '-', linewidth = 3)

        if len(z_modes) > 0:
            zpsi = np.sum([np.abs(V[:, myz])**2 for myz in z_modes], axis=0)
            ax.plot(range(len(z) // div),
                    np.add.reduceat(zpsi, range(0, len(z), div)),
                    label = '0 modes', color = 'b', ls = ':', linewidth = 3)

        legend = ax.legend(loc='upper center', shadow=True, fontsize='x-large')
        py.xlim([-1, len(z) // div])
        py.xticks([0, len(z) // div - 1])
        py.ylim([0, 0.6])
        py.xlabel('Position')
        py.ylabel('Probability density')


def refl_matrix_disorder(nseeds=20, dis_str=[0, 0.4, 0.8], n_branch=3):
    """ Calculate and plot the disorder effects on the density of states
    of the reflection matrix, for three disorder strengths.

    Parameters
    ----------
    Nseeds : integer
        The number of independent disorder distributions.
    Dis_str : array
        List of hopping disorder strengths.
    N_branch : integer
        Determines the number of times the eigenphase spectrum is repeated.
    """

    DOS_avg = np.zeros((len(dis_str), p['nrows'] * p['W'] - 1))

    for ind_dis, dis in enumerate(dis_str):
        p['dis_hop'] = dis
        for s in range(nseeds):
            p['seed'] = str(s)
            sys = build_system(L=p['L'], W=p['W'], nrows=p['nrows'],
                                bilayer=p['bilayer'], leads=True)
            r = kwant.smatrix(sys, 0.0, params=p).submatrix(0, 0)
            evals_r = np.sort(np.angle(np.linalg.eigvals(r)))
            evals = np.zeros((n_branch * len(evals_r)))

            for b in range(n_branch):
                for j in range(len(evals_r)):
                    evals[j + b*len(evals_r)] = evals_r[j] + 2*(b-1)*np.pi

            dos = np.histogram(evals,
            np.linspace(-np.pi/8, np.pi/8, p['nrows'] * p['W'] ))[0][:]

            DOS_avg[ind_dis, :] = DOS_avg[ind_dis,:] + dos[:]

        DOS_avg[ind_dis, :] = DOS_avg[ind_dis, :] / nseeds

    fig, ax = py.subplots(figsize=(6, 4))
    py.title('Averaged DOS')
    ax.plot(np.linspace(-np.pi/8, np.pi/8, p['nrows']*p['W']-1),
            DOS_avg[0,:], color='r', ls='-', linewidth=6,
            label='dis_hop = ' + str(dis_str[0]))

    ax.plot(np.linspace(-np.pi/8, np.pi/8, p['nrows']*p['W']-1),
            DOS_avg[1,:], color='g', ls='-', linewidth=3,
            label='dis_hop = ' + str(dis_str[1]))

    ax.plot(np.linspace(-np.pi/8, np.pi/8, p['nrows']*p['W']-1),
            DOS_avg[2,:], color='k', ls=':', linewidth=4,
            label='dis_hop = ' + str(dis_str[2]))

    py.xticks((-np.pi/8, 0, np.pi/8), [r'$-\pi/8$', '0', r'$\pi/8$'])
    py.xlabel(r'$\phi$')
    py.yticks((0, 1, 2), [0, 1, 2])
    py.ylabel('DOS')

    py.xlim([-np.pi/8, np.pi/8])
    py.ylim([0, 2.1])
    py.legend()
    py.show()
    return DOS_avg


def unitary_time_evolution(ky = np.pi, crossing= '0' ):
    """ Calculate the fictitious time-evolution operator, and plot its
    eigenphases.
    
    Parameters
    ----------
    ky : float
        The value of momentum for which we calculate the spectrum of r. 
    crossing : string,
        It can take two values ('0' or 'pi') that determine what kind of
        fictitious time operator will be constructed.
    """

    p['pbcy'], p['W'], p['nrows'] = np.exp(1j*ky), 2, 1
    sys = build_system(L=p['L'], W=p['W'], nrows=p['nrows'],
                            bilayer = p['bilayer'], leads = True)

    Spectrum = []
    s_values = []
    Hopping_range = np.linspace(0, 1, 51)

    if crossing == '0':
        p['gamma_x'], p['gamma_y'] = 1, 0
        p['lambda_x'], p['lambda_y'] = 0, 1

    if crossing == 'pi':
        p['gamma_x'], p['gamma_y'] = 0, 0
        p['lambda_x'], p['lambda_y'] = 1, 1

    for val in Hopping_range:
        p['gamma_y'], p['lambda_y'] = val, 1 - val

        r = kwant.smatrix(sys, 0.0, params=p).submatrix(0, 0)
        z, V = np.linalg.eig(r)
        Spectrum.append(np.sort(np.angle(z)))
        s_values.append([val] * len(z))
        step = 1
        if np.linalg.norm(r.conj().T @ r - np.eye(r.shape[0])) > 1e-7:
            print('Warning: r is not unitary in step:', step,
                    '. Deviation =',
                    np.linalg.norm(r.conj().T @ r - np.eye(r.shape[0])))

    if crossing=='pi':
        for val in Hopping_range:
            p['gamma_x'], p['lambda_x'] = val, 1 - val

            r = kwant.smatrix(sys, 0.0, params=p).submatrix(0, 0)
            z, V = np.linalg.eig(r)
            Spectrum.append(np.sort(np.angle(z)))
            s_values.append([val + 1]*len(z))
            step = 2
            if np.linalg.norm(r.conj().T @ r - np.eye(r.shape[0])) > 1e-7:
                print('Warning: r is not unitary in step:', step,
                    '. Deviation =',
                    np.linalg.norm(r.conj().T @ r - np.eye(r.shape[0])))

    for val in Hopping_range:
        p['gamma_y'] = 1 - val

        r = kwant.smatrix(sys, 0.0, params=p).submatrix(0, 0)
        z, V = np.linalg.eig(r)
        Spectrum.append(np.sort(np.angle(z)))
        if crossing == 'pi':
            s_values.append([val + 2]*len(z))
        else:
            s_values.append([val + 1]*len(z))
        if np.linalg.norm(r.conj().T @ r - np.eye(r.shape[0])) > 1e-7:
            print('Warning: r is not unitary in step:', step,
                    '. Deviation =',
                    np.linalg.norm(r.conj().T @ r - np.eye(r.shape[0])))

    py.figure()
    py.plot(s_values, Spectrum, color = 'b', linewidth = 3)
    py.xlim([-0.1, (step + 1)*max(Hopping_range) + 0.1])
    py.ylim([-np.pi - 0.1, np.pi + 0.1])
    if crossing == '0':
        py.xticks((0, 1, 2), [0, 1/2, 1])

    if crossing == 'pi':
        py.xticks((0, 1, 2, 3), [0, round(1/3,2), round(2/3,2),1])

    py.yticks([-np.pi, 0, np.pi])
    py.xlabel('s')
    py.ylabel(r'$\phi$')
    py.show()

def main():
    """ This function reproduces some of our numerical results. """

    sys1 = build_system(L=p['L'], W=p['W'], nrows=p['nrows'],
                            bilayer = p['bilayer'], leads = True)
    p['nrows'] = 2
    sys2 = build_system(L=p['L'], W=p['W'], nrows=p['nrows'],
                            bilayer = p['bilayer'], leads = True)

    r1 = kwant.smatrix(sys1, 0.0, params=p).submatrix(0, 0)
    r2 = kwant.smatrix(sys2, 0.0, params=p).submatrix(0, 0)

    print('Figures 1 and 2: same as Fig. 2a of main text')
    plot_phi(r1)

    print('Figures 3 and 4: same as Fig. 2d of main text')
    plot_phi(r2, tol=5e-3, full_cell=True)

    print('Figures 5, 6, 7 reproduce panels a, b, c from Fig. 4 of Supp. Mat.')
    p['nrows'] = 1
    unit_circle_plots()
    p['gamma_x'] = 0.925
    unit_circle_plots()
    p['gamma_x'] = 1.2
    unit_circle_plots()

    print('Starting to reproduce Fig. 2a of Supp. Mat. for a smaller ',
    'system size. This will take some time.')

    p['gamma_x'] = 0.4
    p['pbcy'] = 0
    p['L'] = p['W'] = 60
    scan_top_inv()


    p['gamma_y'] = 0.4
    p['L'] = p['W'] = 36

    print('Figures 9 and 10 qualitatively reproduce Fig. 1a of Supp.Mat')
    p['bilayer'] = True
    sysb1 = build_system(L=p['L'], W=p['W'], nrows=p['nrows'],
                            bilayer = p['bilayer'], leads = True)
    rb1 = kwant.smatrix(sysb1, 0.0, params=p).submatrix(0, 0)
    plot_phi(rb1, tol=5e-3, full_cell=False)

    p['bilayer'] = False
    p['gamma_x'] = 1.2
    print('Figure 11 qualitatively reproduces Fig. 5c of Supp. Mat.')
    refl_matrix_disorder()

    p['dis_hop'] = 0
    print('Reproducing the panels of Fig. 8 of Supp. Mat.')
    unitary_time_evolution(0, 'pi')
    unitary_time_evolution(np.pi, 'pi')

    unitary_time_evolution(0, '0')
    unitary_time_evolution(np.pi, '0')


    asd = input('Press any key to exit...')

if __name__ == '__main__':
    main()

